Effective Layer Pruning Through Similarity Metric Perspective

Deep neural networks have been the predominant paradigm in machine learning for solving cognitive tasks. Such models, however, are restricted by a high computational overhead, limiting their applicability and hindering advancements in the field. Extensive research demonstrated that pruning structures from these models is a straightforward approach to reducing network complexity. In this direction, most efforts focus on removing weights or filters. Studies have also been devoted to layer pruning as it promotes superior computational gains. However, layer pruning often hurts the network predictive ability (i.e., accuracy) at high compression rates. This work introduces an effective layer-pruning strategy that meets all underlying properties pursued by pruning methods. Our method estimates the relative importance of a layer using the Centered Kernel Alignment (CKA) metric, employed to measure the similarity between the representations of the unpruned model and a candidate layer for pruning. We confirm the effectiveness of our method on standard architectures and benchmarks, in which it outperforms existing layer-pruning strategies and other state-of-the-art pruning techniques. Particularly, we remove more than 75% of computation while improving predictive ability. At higher compression regimes, our method exhibits negligible accuracy drop, while other methods notably deteriorate model accuracy. Apart from these benefits, our pruned models exhibit robustness to adversarial and out-of-distribution samples.

==> Figures/EffectLayerPruning.py <==
import matplotlib.pyplot as plt
import numpy as np
plt.rcParams.update({'font.size': 14})

#RESNet110
#n_layers = np.array([4144, 3888, 3152, 2576])
#n_filters = np.array([4144, 3856, 3136, 2524])

#n_layers = [n_layers[0] - i for i in n_layers]
#n_filters = [n_filters[0] - i for i in n_filters]

#latency_layers = np.array([6.33, 5.66, 4.85, 4.14])
#latency_filters = np.array([6.33, 6.01, 5.58, 5.10])

#####latency_layers = np.array([6.33, 5.97, 5.66, 4.85, 4.73, 4.22, 4.14])
#####latency_filters = np.array([6.33, 6.22, 6.01, 5.58, 5.59, 5.34, 5.10])

#l0 = latency_layers[0]
#latency_layers = [(1 - i/l0)*100 for i in latency_layers]
#latency_filters = [(1 - i/l0)*100 for i in latency_filters]


#ResNet56

n_layers = np.array([0, 256, 608, 736])
n_filters = np.array([0, 315, 621, 774])

latency_layers = np.array([1 - 3.60/3.60, 1- 2.88/3.60, 1 -  2.67/3.60, 1 - 2.38/3.60]) * 100
latency_filters = np.array([1 - 3.60/3.60, 1 -  3.49/3.60, 1 - 3.38/3.60, 1 - 3.08/3.60]) * 100

# Plotagem das curvas com marcadores
plt.plot(n_layers, latency_layers, label='Layer Pruning', marker='s', color='b')  # 'o' indica círculos
plt.plot(n_filters, latency_filters, label='Filter Pruning', marker='o', color=(238/255, 67/255, 68/255))  # 's' indica quadrados

# Adiciona rótulos e título
plt.xlabel('Number of Filters Removed')
plt.ylabel('Latency speed-up (%)')

# Adiciona legenda
plt.legend()
plt.grid()

plt.tight_layout()

# Salva o gráfico em um arquivo PDF sem espaços em branco extras
plt.savefig('EffectLayerPruningResNet56.pdf', bbox_inches='tight')
plt.show()


==> Figures/Teaser_ResNet56.py <==
import matplotlib.pyplot as plt
import numpy as np


ideal_point = [99, 1.24]

ours_x = [37.52, 56.29, 71.30, 75.05, 78.80]
ours_y = [1.25,   0.95,  0.16,  0.08, -0.006]

#ideal_point =
DECORE = [81.5, -2.41]
DAIS = [70.9, -1.00]
CLR_RNF = [57.30, 0.01]
GCNP = [77.22, -0.97]
WhiteBox = [55.60, 0.28]
SOKS = [35.91, 0.16]
LSPR = [71.65, -0.87]#*
ESNB = [52.60, -0.62]
PLS =  [62.69, -0.91]#*
FRPP = [34.80, 0.26]#*
OursL1 = [84.7, -0.94]
OursHRank = [79.62, -0.57]

# Criar o gráfico de dispersão com marcadores personalizados
#plt.scatter(ours_1[0], ours_1[1], marker='o', color='blue')
#plt.scatter(ours_2[0], ours_2[1], marker='o', color='blue')
#plt.scatter(ours_3[0], ours_3[1], marker='o', color='blue')
plt.scatter(DECORE[0], DECORE[1], marker='D', color='red', label='DECORE')
plt.scatter(DAIS[0], DAIS[1], marker='v', color=(255/255, 140/255, 0/255), label='DAIS')
plt.scatter(CLR_RNF[0], CLR_RNF[1], marker='d', color=(64/255, 207/255, 207/255), label='CLR-RNF')
plt.scatter(GCNP[0], GCNP[1], marker='p', color=(207/255, 64/255, 207/255), label='GCNP')
plt.scatter(WhiteBox[0], WhiteBox[1], marker='<', color='black', label='WhiteBox')
plt.scatter(SOKS[0], SOKS[1], marker='>', color=(255/255, 207/255, 216/255), label='SOKS')
plt.scatter(LSPR[0], LSPR[1], marker='>', color=(0/255, 128/255, 0/255), label='LSPR')
plt.scatter(ESNB[0], ESNB[1], marker='P', color=(0/255, 255/255, 255/255), label='ESNB')
plt.scatter(FRPP[0], FRPP[1], marker='v', color=(255/255, 140/255, 0/255), label='FRPP')
plt.scatter(PLS[0], PLS[1], marker='8', color=(0/255, 0/255, 0/255), label='PLS')

plt.scatter(OursL1[0], OursL1[1], marker='s', color='b', label='Ours+L1')
#plt.scatter(OursHRank[0], OursHRank[1], marker='o', color='b', label='Ours+HRank')
plt.scatter(ideal_point[0], ideal_point[1], marker='*', color='y', s=80, label='Ideal Point')


plt.plot(ours_x, ours_y, marker='o', color='blue', label='ours')

# Adicionar rótulos e título
plt.xlabel('FLOPs Reduction (%)')
plt.ylabel('Delta in Accuracy (pp)')
plt.grid(True)
plt.legend()

plt.tight_layout()
#plt.savefig('Teaser_ResNet56.pdf', bbox_inches='tight')
# Mostrar o gráfico
plt.show()

